The Effects of Disc Winds on the Spectrum and Black Hole Growth Rate of Active Galactic Nuclei

Several properties of the standard alpha-disc model for active galactic nuclei (AGN) are not entirely consistent with AGN observations. As well as such discrepencies, observations show evidence for the existence of high mass outflow winds originating from the vicinity of the active black hole (BH). Such winds may originate from various parts of the disc and could change the local accretion rate which should alter the emitted spectral energy distribution (SED) and affect the global disc luminosity and the BH growth rate. The new calculations presented here show the effects of several types of winds on the observed and inferred disc properties. Some wind profiles can have a profound effect on the observed SED and can perhaps explain the poorly understood deviations of AGN spectra from standard disc spectra. We show a factor ~2 possible error in estimating the disc luminosity and larger deviations in estimating L/Ledd. The BH growth rate computed without taking the effects of wind into account may be significantly over-estimated. We also suggest a practical way to use the observed SED in order to make first order corrections to BH growth rate and account for the effects of disc winds.

==> go.m <==
function []=go()

for i=1:6
    dirname=['./figures/model_',num2str(i),'/AGN_compare/fig_noleg'];
    mkdir(dirname);
    dirname=['./figures/model_',num2str(i),'/AGN_compare/fig/a_L0_Mesc.fig'];
    open(dirname);
    legend('hide');
    name=['./figures/model_',num2str(i),'/AGN_compare/fig_noleg/a_L0_Mesc.fig'];
    saveas(gcf,name);
    dirname=['./figures/model_',num2str(i),'/AGN_compare/fig/a_Lbol_Mesc.fig'];
    open(dirname);
    legend('hide');
    name=['./figures/model_',num2str(i),'/AGN_compare/fig_noleg/a_Lbol_Mesc.fig'];
    saveas(gcf,name);
    dirname=['./figures/model_',num2str(i),'/AGN_compare/fig/a_MBH_Mesc.fig'];
    open(dirname);
    legend('hide');
    name=['./figures/model_',num2str(i),'/AGN_compare/fig_noleg/a_MBH_Mesc.fig'];
    saveas(gcf,name);
    close all;
    figdirname=['./figures/model_',num2str(i),'/AGN_compare/fig_noleg'];
    epsdirname=['./figures/model_',num2str(i),'/AGN_compare/eps'];
    spec_check_fig2eps(figdirname,epsdirname);
    
    dirname=['./figures/model_',num2str(i),'/spec_compare/fig_noleg'];
    mkdir(dirname);
    dirname=['./figures/model_',num2str(i),'/spec_compare/fig/full_specs.fig'];
    open(dirname);
    legend('hide');
    name=['./figures/model_',num2str(i),'/spec_compare/fig_noleg/full_specs.fig'];
    saveas(gcf,name);
    dirname=['./figures/model_',num2str(i),'/spec_compare/fig/IR_UV_specs.fig'];
    open(dirname);
    legend('hide');
    name=['./figures/model_',num2str(i),'/spec_compare/fig_noleg/IR_UV_specs.fig'];
    saveas(gcf,name);
    dirname=['./figures/model_',num2str(i),'/spec_compare/fig/Mrdot_specs.fig'];
    open(dirname);
    legend('hide');
    name=['./figures/model_',num2str(i),'/spec_compare/fig_noleg/Mrdot_specs.fig'];
    saveas(gcf,name);
    close all;
    figdirname=['./figures/model_',num2str(i),'/spec_compare/fig_noleg'];
    epsdirname=['./figures/model_',num2str(i),'/spec_compare/eps'];
    spec_check_fig2eps(figdirname,epsdirname);
end

end
